Galaxy formation in the PLANCK cosmology - III. The high-redshift universe

We present high-redshift predictions of the star-formation-rate distribution function (SFR DF), UV luminosity function (UV LF), galactic stellar mass function (GSMF), and specific star-formation rates (sSFRs) of galaxies from the latest version of the Munich semi-analytic model L-Galaxies. We find a good fit to both the shape and normalisation of the SFR DF at $z=4-7$, apart from a slight under-prediction at the low SFR end at $z=4$. Likewise, we find a good fit to the faint number counts for the observed UV LF; at brighter magnitudes our predictions lie below the observations, increasingly so at higher redshifts. At all redshifts and magnitudes, the raw (unattenuated) number counts for the UV LF lie above the observations. Because of the good agreement with the SFR we interpret our under-prediction as an over-estimate of the amount of dust in the model for the brightest galaxies, especially at high-redshift. While the shape of our GSMF matches that of the observations, we lie between (conflicting) observations at $z=4-5$, and under-predict at $z=6-7$. The sSFRs of our model galaxies show the observed trend of increasing normalisation with redshift, but do not reproduce the observed mass dependence. Overall, we conclude that the latest version of L-Galaxies, which is tuned to match observations at $z\leq3$, does a fair job of reproducing the observed properties of galaxies at $z\geq4$. More work needs to be done on understanding observational bias at high-redshift, and upon the dust model, before strong conclusions can be drawn on how to interpret remaining discrepancies between the model and observations.

==> anc/Clay15_SFR.txt <==
Clay+2015 SFR DF
SFR / Number
log10(SFR/[h^-2 M_sun yr^-1]) /	phi/[h^3 Mpc^-3 dex^-1]

z=4

-0.850    0.0724078
-0.750    0.0713968
-0.650    0.0630876
-0.550    0.0493400
-0.450    0.0371631
-0.350    0.0290085
-0.250    0.0238527
-0.150    0.0202210
-0.050    0.0174726
 0.050    0.0150623
 0.15    0.0126191
 0.25    0.0102990
 0.35   0.00833732
 0.45   0.00686221
 0.55   0.00558659
 0.65   0.00457643
 0.75   0.00381740
 0.85   0.00325649
 0.95   0.00290021
 1.05   0.00252137
 1.15   0.00206969
 1.25   0.00146644
 1.35  0.000834409
 1.45  0.000430654
 1.55  0.000245792
 1.65  0.000150111
 1.75  9.26119e-05
 1.85  5.19926e-05
 1.95  3.29467e-05
 2.05  1.57061e-05
 2.15  8.66544e-06
 2.25  4.78404e-06
 2.35  2.16636e-06
 2.45  1.17344e-06
 2.55  9.02650e-08

z=5

-0.55    0.0430382
-0.45    0.0399400
-0.35    0.0323629
-0.25    0.0244594
-0.15    0.0185115
-0.05    0.0145200
 0.05    0.0116686
 0.15   0.00935298
 0.25   0.00748269
 0.35   0.00583626
 0.45   0.00459692
 0.55   0.00358930
 0.65   0.00278792
 0.75   0.00221492
 0.85   0.00178111
 0.95   0.00147403
 1.05   0.00123320
 1.15  0.000974862
 1.25  0.000669315
 1.35  0.000382814
 1.45  0.000183509
 1.55  9.16189e-05
 1.65  5.46103e-05
 1.75  3.05096e-05
 1.85  1.54353e-05
 1.95  7.58226e-06
 2.05  4.42298e-06
 2.15  2.61768e-06
 2.25  7.22120e-07
 2.35  9.02650e-07
 2.45  9.02650e-08
 2.55  9.02650e-08

z=6

-0.35    0.0238077
-0.25    0.0212447
-0.15    0.0166802
-0.05    0.0124506
 0.05   0.00921416
 0.15   0.00690951
 0.25   0.00520143
 0.35   0.00398366
 0.45   0.00303308
 0.55   0.00227179
 0.65   0.00171693
 0.75   0.00129973
 0.85  0.000974140
 0.95  0.000766259
 1.05  0.000599179
 1.15  0.000454033
 1.25  0.000311956
 1.35  0.000181703
 1.45  8.91818e-05
 1.55  3.73697e-05
 1.65  1.87751e-05
 1.75  9.92915e-06
 1.85  5.14510e-06
 1.95  2.07609e-06
 2.05  1.08318e-06
 2.15  3.61060e-07
 2.25  9.02650e-08

z=7

-0.25   0.00949615
-0.15   0.00943531
-0.05   0.00814136
 0.05   0.00616862
 0.15   0.00443526
 0.25   0.00309365
 0.35   0.00220481
 0.45   0.00155138
 0.55   0.00112497
 0.65  0.000816266
 0.75  0.000580675
 0.85  0.000414497
 0.95  0.000299860
 1.05  0.000222323
 1.15  0.000160491
 1.25  0.000105881
 1.35  6.09289e-05
 1.45  3.04193e-05
 1.55  1.11026e-05
 1.65  4.78404e-06
 1.75  1.98583e-06
 1.85  9.02650e-07
 1.95  1.80530e-07
 2.05  9.02650e-08


==> anc/Clay15_SM.txt <==
Clay+2015 SMF
StellarMass / Number
log10(M/[h^-2 M_sun]) /	phi/[h^3 Mpc^-3 dex^-1]

z=4

 7.625    	0.0752754
 7.875    	0.0496423
 8.125    	0.0313953
 8.375    	0.0209576
 8.625    	0.0136869
 8.875   	0.00824116
 9.125   	0.00485990
 9.375   	0.00289816
 9.625   	0.00175562
 9.875  	0.000831485
10.125  	0.000226421
10.375  	5.28231e-05
10.625  	1.08318e-05
10.875  	1.98583e-06
11.125  	1.08318e-07

z=5

 7.625    	0.0405603
 7.875    	0.0281074
 8.125    	0.0174579
 8.375    	0.0108241
 8.625   	0.00626731
 8.875   	0.00341061
 9.125   	0.00183743
 9.375  	0.000984502
 9.625  	0.000459665
 9.875  	0.000131426
10.125 		2.57436e-05
10.375 		4.51325e-06
10.625 		5.05484e-07
10.875 		1.44424e-07

z=6

 7.625    	0.0208839
 7.875    	0.0154510
 8.125   	0.00936950
 8.375   	0.00533033
 8.625   	0.00280962
 8.875   	0.00141655
 9.125  	0.000692260
 9.375  	0.000322174
 9.625  	0.000107090
 9.875  	2.28551e-05
10.125 		3.06901e-06
10.375 		2.88848e-07
10.625 		7.22120e-08
10.875 		3.61060e-08

z=7

 7.625   	0.00794797
 7.875   	0.00626565
 8.125   	0.00366234
 8.375   	0.00187899
 8.625  	0.000900014
 8.875  	0.000405759
 9.125  	0.000170854
 9.375  	6.00443e-05
 9.625  	1.45507e-05
 9.875  	1.94972e-06
10.125 		1.44424e-07
10.375 		7.22120e-08


==> anc/Clay15_int_UVLF.txt <==
Clay+2015 Intrinsic UV LF (no dust model applied)
Intrinsic UV Luminosity / Number
M_UV/[mags] - 5log10h /	phi/[h^3 Mpc^-3 mag^-1]

z=4

-23.875  6.10191e-06
-23.625  1.19511e-05
-23.375  2.36133e-05
-23.125  4.11969e-05
-22.875  7.12010e-05
-22.625  0.000119402
-22.375  0.000209487
-22.125  0.000427026
-21.875  0.000736526
-21.625   0.00101010
-21.375   0.00117395
-21.125   0.00131375
-20.875   0.00149703
-20.625   0.00176970
-20.375   0.00214711
-20.125   0.00262079
-19.875   0.00318458
-19.625   0.00391082
-19.375   0.00480816
-19.125   0.00582429
-18.875   0.00684035
-18.625   0.00787616
-18.375   0.00911532
-18.125    0.0108650
-17.875    0.0135233
-17.625    0.0183594
-17.375    0.0248982
-17.125    0.0299370
-16.875    0.0322161

z=5

-23.875  2.52742e-06
-23.625  5.12705e-06
-23.375  9.82083e-06
-23.125  1.85946e-05
-22.875  3.29648e-05
-22.625  6.10913e-05
-22.375  0.000140055
-22.125  0.000262310
-21.875  0.000399910
-21.625  0.000519746
-21.375  0.000619037
-21.125  0.000734648
-20.875  0.000907416
-20.625   0.00114705
-20.375   0.00146348
-20.125   0.00185310
-19.875   0.00232382
-19.625   0.00297127
-19.375   0.00372516
-19.125   0.00462009
-18.875   0.00565496
-18.625   0.00701727
-18.375   0.00906610
-18.125    0.0125077
-17.875    0.0167662
-17.625    0.0198580
-17.375    0.0205993

z=6

-23.875  5.41590e-07
-23.625  1.08318e-06
-23.375  2.81627e-06
-23.125  4.80210e-06
-22.875  9.20703e-06
-22.625  2.18802e-05
-22.375  5.07289e-05
-22.125  9.97247e-05
-21.875  0.000162152
-21.625  0.000226818
-21.375  0.000293686
-21.125  0.000366873
-20.875  0.000472122
-20.625  0.000627233
-20.375  0.000820870
-20.125   0.00107838
-19.875   0.00142250
-19.625   0.00184321
-19.375   0.00239426
-19.125   0.00311010
-18.875   0.00407445
-18.625   0.00536925
-18.375   0.00751532
-18.125    0.0103218
-17.875    0.0120880
-17.625    0.0121596

z=7

-23.8750  3.61060e-08
-23.6250  7.22120e-08
-23.3750  3.97166e-07
-23.1250  9.02650e-07
-22.8750  1.66088e-06
-22.6250  4.83820e-06
-22.3750  1.26732e-05
-22.1250  2.71517e-05
-21.8750  4.67211e-05
-21.6250  7.22842e-05
-21.3750  9.72334e-05
-21.1250  0.000134459
-20.8750  0.000182155
-20.6250  0.000253608
-20.3750  0.000347953
-20.1250  0.000477177
-19.8750  0.000651280
-19.6250  0.000900772
-19.3750   0.00124616
-19.1250   0.00172110
-18.8750   0.00237462
-18.6250   0.00341407
-18.3750   0.00467659
-18.1250   0.00542146





==> anc/Clay15_obs_UVLF.txt <==
Clay+2015 Observed UV LF (with dust model applied)
Observed UV Luminosity / Number
M_UV/[mags] - 5log10h /	phi/[h^3 Mpc^-3 mag^-1]

z=4

-22.125  1.44424e-07
-21.875  5.77696e-07
-21.625  2.41910e-06
-21.375  9.24313e-06
-21.125  3.04373e-05
-20.875  9.14926e-05
-20.625  0.000232523
-20.375  0.000481473
-20.125  0.000857120
-19.875   0.00135347
-19.625   0.00205421
-19.375   0.00297232
-19.125   0.00420996
-18.875   0.00576219
-18.625   0.00751864
-18.375   0.00932618
-18.125    0.0112939
-17.875    0.0138353
-17.625    0.0178697
-17.375    0.0247772
-17.125    0.0313590
-16.875    0.0342143

z=5

-22.375  3.61060e-08
-22.125  7.22120e-08
-21.875  2.52742e-07
-21.625  6.86014e-07
-21.375  2.92459e-06
-21.125  1.09762e-05
-20.875  3.40479e-05
-20.625  9.19619e-05
-20.375  0.000205190
-20.125  0.000384023
-19.875  0.000675471
-19.625   0.00111867
-19.375   0.00180837
-19.125   0.00278565
-18.875   0.00412825
-18.625   0.00573565
-18.375   0.00777189
-18.125    0.0106484
-17.875    0.0154947
-17.625    0.0211294
-17.375    0.0235606

z=6

-22.125  3.61060e-08
-21.875  3.61060e-08
-21.625  7.22120e-08
-21.375  3.61060e-07
-21.125  2.41910e-06
-20.875  8.91818e-06
-20.625  3.09428e-05
-20.375  7.82778e-05
-20.125  0.000157025
-19.875  0.000306648
-19.625  0.000555093
-19.375  0.000950021
-19.125   0.00158946
-18.875   0.00251962
-18.625   0.00374401
-18.375   0.00544424
-18.125   0.00816826
-17.875    0.0122528
-17.625    0.0147204

z=7

-21.375  1.08318e-07
-21.125  2.52742e-07
-20.875  1.55256e-06
-20.625  5.77696e-06
-20.375  1.58866e-05
-20.125  3.78752e-05
-19.875  8.64738e-05
-19.625  0.000169482
-19.375  0.000330550
-19.125  0.000623731
-18.875   0.00109993
-18.625   0.00179064
-18.375   0.00285645
-18.125   0.00466294
-17.875   0.00657533
-17.625   0.00686144


==> anc/Clay15_sSFR.txt <==
Clay+2015 sSFR-SM relation
StellarMass / sSFR
log10(M/[h^-2 M_sun]) /	log10(sSFR/[yr^-1])

z=4

8.5  -8.53375
8.6  -8.53081
8.7	 -8.52469
8.8	 -8.51412
8.9	 -8.50554
9.0	 -8.49491
9.1	 -8.48664
9.2	 -8.47790
9.3	 -8.47070
9.4	 -8.47188
9.5	 -8.48341
9.6	 -8.50325
9.7  -8.52789
9.8  -8.55324
9.9  -8.58209
10.0 -8.59085
10.1 -8.57988
10.2 -8.55646
10.3 -8.55946
10.4 -8.55827
10.5 -8.55548
10.6 -8.55292

z=5

8.5	 -8.32497
8.6	 -8.32235
8.7	 -8.31678
8.8	 -8.31155
8.9	 -8.30759
9.0	 -8.29832
9.1	 -8.29286
9.2	 -8.28706
9.3	 -8.29377
9.4	 -8.31172
9.5	 -8.32894
9.6	 -8.35689
9.7	 -8.38480
9.8	 -8.40044
9.9	 -8.39492
10.0 -8.38125
10.1 -8.39184
10.2 -8.36950

z=6

8.5	 -8.17446
8.6	 -8.17260
8.7	 -8.17185
8.8	 -8.16889
8.9	 -8.16583
9.0	 -8.16133
9.1	 -8.16186
9.2	 -8.16738
9.3	 -8.17964
9.4	 -8.19801
9.5	 -8.21770
9.6	 -8.24948
9.7	 -8.25789
9.8	 -8.27231

z=7

8.5	 -8.02882
8.6	 -8.03100
8.7	 -8.03024
8.8	 -8.02890
8.9	 -8.02881
9.0	 -8.03336
9.1	 -8.03048
9.2	 -8.04606
9.3	 -8.06229
9.4	 -8.08878
9.5	 -8.11138
9.6	 -8.14155

